A trion in a magnetic field revisited

We revisit the problem of a two dimensional trion in an external magnetic field. We demonstrate that the approximations used previously for finding the energy spectrum of this system break down in the experimentally accessible range of magnetic fields. It is shown that the neglect of the Coulomb-induced mixing of different Landau levels corresponding to non-interacting particles leads to a strong underestimation of the trion binding energies even at extremely high magnetic fields (hundreds of Tesla). Moreover, proper account of the Coulomb effects for certain values of the parameters can lead to the appearance of additional discrete trion states which were overlooked previously. Finally, we provide a database of the matrix elements necessary for calculation of the magnetotrion spectra for a wide class of materials.

==> anc/README.txt <==
Files with Mathematica subroutines can be downloaded from:

https://drive.google.com/file/d/119pjfCo2WkS-xQ0QvhdmCvKLadJDv_3z/view?usp=sharing

